A Two-stage Network Data Envelopment Analysis: An Education Sector Application

Data envelopment analysis (DEA) works like a black box that does not provide any adequate detail to identify the specific reason for inefficiency in decision-making units (DMUs). The motivation of this study is to analyze the cause of the inefficiency of DMUs in a decision process with the help of a two-stage relational network DEA model. In the current study, a two-stage relational network DEA model is applied to measure the performance of DMUs for the whole process and each stage independently. In general, past studies used conventional DEA models in education sectors to analyze the performances of educational institutions. In the current study, by considering quantitative attributes to measure the performance of Indian institutes of management (IIMs) by using network DEA, we develop a procedure that captures both quality and quantity.

==> BarGraph.m <==
x=[0.4973 1;0.0134 0.0327;0.1234 0.4067;0.0041 0.0162;0.0568 0.2666;0.0507 0.2377;0.0025 0.0064; 0.009 0.0357;
    0.0144 0.0347;0.0268 0.1639;0.0084 0.0342; 0.0082 0.0514;0.0006 0.0052];

bar(x)
